ActiveGS: Active Scene Reconstruction Using Gaussian Splatting

Robotics applications often rely on scene reconstructions to enable downstream tasks. In this work, we tackle the challenge of actively building an accurate map of an unknown scene using an RGB-D camera on a mobile platform. We propose a hybrid map representation that combines a Gaussian splatting map with a coarse voxel map, leveraging the strengths of both representations: the high-fidelity scene reconstruction capabilities of Gaussian splatting and the spatial modelling strengths of the voxel map. At the core of our framework is an effective confidence modelling technique for the Gaussian splatting map to identify under-reconstructed areas, while utilising spatial information from the voxel map to target unexplored areas and assist in collision-free path planning. By actively collecting scene information in under-reconstructed and unexplored areas for map updates, our approach achieves superior Gaussian splatting reconstruction results compared to state-of-the-art approaches. Additionally, we demonstrate the real-world applicability of our framework using an unmanned aerial vehicle.

==> certificate/doc.py <==
def certificate(data):
    return (
        """\\documentclass{subfiles} \n
%---------------------------------------------------------------------------------------- \n
 \n
\\begin{document} \n
 \n
%---------------------------------------------------------------------------------------- \n
%	FIRST PAGE HEADER \n
%---------------------------------------------------------------------------------------- \n
\\onecolumn \n
 \n
~\\bigskip\\bigskip\\bigskip\\bigskip % Vertical whitespace \n
 \n
	\\section*{ \\LARGE{Certificate of Reproducibility} }\\vspace*{1cm}\\Large{ \n
	The authors of this publication declare that:} \n
 \n
	\\vspace{5pt} \n
	\\begin{enumerate} \n
		\\setlength{\\itemsep}{10pt} \n
        \\item The software related to this publication is distributed in the hope that it will be useful, support open research, and simplify the reproducability of the results but it comes without any warranty and without even the implied warranty of merchantability or fitness for a particular purpose.
  \\item \\textit{"""
        + data["main_developer"]
        + """} primarily developed the implementation related to this paper. This was done on  """
        + data["os"]
        + """.\n
	\\item \\textit{"""
        + data["code_inspected_by"]
        + """} verified that the code can be executed on a machine that follows the software specification given in the Git repository available at: \\\\ 
\\begin{center} \n
  \\url{"""
        + data["url_repo"]
        + """} \\end{center} \n \n \n
 \\item \\textit{"""
        + data["results_verified_by"]
        + """} verified that the experimental results presented in this publication can be reproduced using the implementation used at submission, which is labeled with a tag in the Git repository and can be retrieved using the command:\\\\ \n
%[language=bash] \n
\\begin{center} \n
  \\verb|git checkout """
        + data["git_tag_results"]
        + """| \n
\\end{center} \n
\\end{enumerate} \n
\\twocolumn \n
\\end{document}"""
    )


==> certificate/generate_certificate.py <==
#!/bin/python
import yaml
import os
from doc import certificate

__KEYS__ = [
    "main_developer",
    "code_inspected_by",
    "url_repo",
    "git_tag_results",
    "results_verified_by",
    "os",
]


def empty(string):
    return string is None


if __name__ == "__main__":
    __PATH__ = os.path.dirname(os.path.abspath(__file__))
    data_path = os.path.join(__PATH__, "data.yaml")
    output_path = os.path.join(__PATH__, "certificate.tex")
    stream = open(data_path, "r")
    certificate_data = yaml.safe_load(stream)
    is_data_empty = False
    for x in certificate_data.values():
        is_data_empty = is_data_empty or empty(x)
    we_have_all_keys = True
    for x in __KEYS__:
        if x not in certificate_data.keys():
            we_have_all_keys = False

    if not we_have_all_keys:
        raise RuntimeError(
            "You modified the keys into the data.yaml file, copy paste the original from ipb gitlab"
        )

    if is_data_empty:
        raise RuntimeError(
            "You need to fill the certificate data in certificate/data.yaml"
        )
    with open(output_path, "w") as f:
        f.write(certificate(certificate_data))

